Feature Clustering for Accelerating Parallel Coordinate Descent

Large-scale L1-regularized loss minimization problems arise in high-dimensional applications such as compressed sensing and high-dimensional supervised learning, including classification and regression problems. High-performance algorithms and implementations are critical to efficiently solving these problems. Building upon previous work on coordinate descent algorithms for L1-regularized problems, we introduce a novel family of algorithms called block-greedy coordinate descent that includes, as special cases, several existing algorithms such as SCD, Greedy CD, Shotgun, and Thread-Greedy. We give a unified convergence analysis for the family of block-greedy algorithms. The analysis suggests that block-greedy coordinate descent can better exploit parallelism if features are clustered so that the maximum inner product between features in different blocks is small. Our theoretical convergence analysis is supported with experimental re- sults using data from diverse real-world applications. We hope that algorithmic approaches and convergence analysis we provide will not only advance the field, but will also encourage researchers to systematically explore the design space of algorithms for solving large-scale L1-regularization problems.

==> results/plot-scripts.R <==
xlabels <- c(1,10,expression(10^2),expression(10^3),expression(10^4),expression(10^5))
xat <- 10^seq(0,5)

ylabels <- c(1,10,expression(10^2),expression(10^3),expression(10^4),expression(10^5),expression(10^6),expression(10^7),expression(10^8),expression(10^9),expression(10^10))
yat <- 10^seq(0,10)
ticks <- function(n) axis(n, at=rep(c(2,5),10)*rep(10^seq(0,10),each=2), labels=F)

mymgp <- c(2,0.6,0)

fm <- 2

plot1 <- function(datasets=c('reut','real-sim','dorth', 'news20', 'kdda')) {

  for(dat in datasets) {
    x <- read.table(paste(dat,'.txt',sep=''),skip=68,header=T)
    obj0 <- max(x$obj)
    dobj <- obj0 - x$obj

    alg='bg'
    p1 <- x$time
    p2 <- x$obj
    logxy <- ''


    sub <- x$alg==alg
  
  
    pdf(file=paste(dat,'.pdf',sep=''), width=7, height=10)
    par(mfrow=c(2,1))
    par(mar=c(3,4,0,1), cex=fm, lwd=2, mgp=mymgp)
    plot(p1[sub]/60, p2[sub],type='n',xlab='',ylab=expression(10 %*% 'REL'),axes=F,   log=logxy, ylim=quantile(10*p2[sub],c(0,1)))
    axis(1)#, at=xat, labels=xlabels)
    axis(2)
    #ticks(1)
    ticks(2)

    for(lambda in unique(x$lambda)) {
      sub <- x$lambda ==lambda
    #if(abs(min(x$obj[sub& x$cluster==0]) - min(x$obj[sub& x$cluster==1])) > 0.05) {
      for(clus in c(0,1)) {
        sub <- (x$lambda)==lambda & (x$cluster)==clus
        lines(p1[sub]/60, 10*p2[sub], col=clus+1, lwd=4)
      }
    #}
    }
    #dev.off()

    sub <- x$alg==alg
    p2 <- x$nnz
    logxy <- 'y'
    #pdf(file=paste(dat,'-nnz.pdf',sep=''))
    par(mar=c(4,4,0,1), cex=fm, lwd=2)
    plot(p1[sub]/60, p2[sub],type='n',xlab='Time (min)',ylab='NNZ',axes=F,   log=logxy, ylim=quantile(p2[sub],c(0.00001,0.999)))
    axis(1)#, at=xat, labels=xlabels)
    axis(2, at=yat, labels=ylabels)
    #ticks(1)
    #ticks(2)

    for(lambda in unique(x$lambda)) {
      sub <- x$lambda ==lambda
    #if(abs(min(x$obj[sub& x$cluster==0]) - min(x$obj[sub& x$cluster==1])) > 0.05) {
      for(clus in c(0,1)) {
        sub <- (x$lambda)==lambda & (x$cluster)==clus
        lines(p1[sub]/60, p2[sub], col=clus+1, lwd=4)
      }
    #}
    }
    dev.off()

  }
}

plot1()

plot2 <- function(datasets=c('reut','real-sim','dorth', 'news20', 'kdda')) {

  for(dat in datasets) {
    x <- read.table(paste(dat,'.txt',sep=''),skip=68,header=T)
    obj0 <- max(x$obj)
    dobj <- obj0 - x$obj

    alg='bg'
    p1 <- x$iter
    p2 <- x$obj
    logxy <- 'x'


    sub <- x$alg==alg
  
    pdf(file=paste(dat,'-iter.pdf',sep=''), width=7, height=5)
    par(mar=c(4,4,0,1), cex=fm, lwd=2, mgp=mymgp)
    plot(p1[sub], p2[sub],type='n',xlab='Iterations',ylab=expression(10 %*% 'REL'),axes=F,   log=logxy, ylim=quantile(10*p2[sub],c(0,1)))
    axis(1, at=xat, labels=xlabels)
    axis(2)


    for(lambda in unique(x$lambda)) {
      sub <- x$lambda ==lambda
    #if(abs(min(x$obj[sub& x$cluster==0]) - min(x$obj[sub& x$cluster==1])) > 0.05) {
      for(clus in c(0,1)) {
        sub <- (x$lambda)==lambda & (x$cluster)==clus
        lines(p1[sub], 10*p2[sub], col=clus+1, lwd=4)
      }
    #}
    }
    dev.off()

    sub <- x$alg==alg
    p2 <- x$nnz
    logxy <- 'xy'
    pdf(file=paste(dat,'-iter-nnz.pdf',sep=''), width=7, height=5)
    par(mar=c(4,4,0,1), cex=fm, lwd=2, mgp=mymgp)
    plot(p1[sub], p2[sub],type='n',xlab='Iterations',ylab='NNZ',axes=F,   log=logxy, ylim=quantile(p2[sub],c(0.00001,0.999)))
    axis(1, at=xat, labels=xlabels)
    axis(2, at=yat, labels=ylabels)


    for(lambda in unique(x$lambda)) {
      sub <- x$lambda ==lambda
    #if(abs(min(x$obj[sub& x$cluster==0]) - min(x$obj[sub& x$cluster==1])) > 0.05) {
      for(clus in c(0,1)) {
        sub <- (x$lambda)==lambda & (x$cluster)==clus
        lines(p1[sub], p2[sub], col=clus+1, lwd=4)
      }
    #}
    }
    dev.off()

    x <- read.table(paste(dat,'.txt',sep=''),skip=36,header=F,nrows=32)[,2]
    pdf(file=paste(dat,'-blocknnz.pdf',sep=''), width=7, height=5)
    par(mar=c(4,4,0,1), cex=fm, lwd=2, mgp=mymgp)
    plot(-sort(-x),log='y',col='red',axes=F,xlab='Block', ylab='NNZ')
    axis(1, at=seq(0,32,by=4),labels=F)
    axis(2, at=yat, labels=ylabels)
    #ticks(1)
    ticks(2)
    dev.off()

  }
}
plot2()



x <- read.table(paste('reut-blocknnz.txt',sep=''),header=F)
pdf(file='reut-blocknnz.pdf', width=7, height=5)
mymgp <- c(2,0.6,0)
par(mar=c(4,4,0,1), cex=fm, mgp=mymgp)
plot(-sort(-x[1:32,3]),log='y',col='red', axes=F, xlab='Block',ylab='NNZ')
points(-sort(-x[33:64,3]))
axis(1, at=seq(0,32,by=4),labels=F)
axis(2, at=yat, labels=ylabels)
#ticks(2)
dev.off()






